AdaPlanner: Adaptive Planning from Feedback with Language Models

Large language models (LLMs) have recently demonstrated the potential in acting as autonomous agents for sequential decision-making tasks. However, most existing methods either take actions greedily without planning or rely on static plans that are not adaptable to environmental feedback. Consequently, the sequential decision-making performance of LLM agents degenerates with problem complexity and plan horizons increase. We propose a closed-loop approach, AdaPlanner, which allows the LLM agent to refine its self-generated plan adaptively in response to environmental feedback. In AdaPlanner, the LLM agent adaptively refines its plan from feedback with both in-plan and out-of-plan refinement strategies. To mitigate hallucination, we develop a code-style LLM prompt structure that facilitates plan generation across a variety of tasks, environments, and agent capabilities. Furthermore, we propose a skill discovery mechanism that leverages successful plans as few-shot exemplars, enabling the agent to plan and refine with fewer task demonstrations. Our experiments in the ALFWorld and MiniWoB++ environments demonstrate that AdaPlanner outperforms state-of-the-art baselines by 3.73% and 4.11% while utilizing 2x and 600x fewer samples, respectively.

==> anc/prompt_miniwob_demo_terminal.tex <==
# Here is an example of solution.
# Task: Use the terminal below to delete a file ending with the extension .gif
def solution(agent, start_from=1):
# General plan: I should first type "ls" to list all files in the terminal, then identify the filename ending with ".gif" and type "rm [filename].gif" to delete the identified file.
    if start_from <= 1:
        print('[Step 1] type "ls" to list all files in the terminal')
        agent.type('ls')
        state_after_interaction = agent.press_key('enter')
        # the file list should be displayed on terminal.
        assert 'gif' in state_after_interaction, f'I cannot do [Step 1] correctly. The file list is not displayed on the terminal. Current state: {state_after_interaction}'
    
    if start_from <= 2:
        print('[Step 2] identify the filename ending with ".gif" and type "rm [filename].gif" to delete the identified file')
        # I should identify the filename ending with ".gif". I can ask assistant to do that.
        filename = ask(f'You are given some html code as follows: {state_after_interaction} What is the file ending with the extension .gif? You must directly output the full file name, including the extension.')
        agent.type(f'rm {filename}')
        state_after_interaction = agent.press_key('enter')
        assert 'not found' not in state_after_interaction, f'I cannot do [Step 2] correctly. The file ending with the extension .gif is not deleted. Current state: {state_after_interaction}'


==> anc/prompt_miniwob_demo_tic-tac-toe.tex <==
# Here is an example of solution.
# Task: Playing as 'X', win a game of tic-tac-toe. 
def solution(agent, start_from=1):
# The board layout and corresponding html xpath: top-left("//*[@id='ttt-0']"), top-center("//*[@id='ttt-1']"), top-right("//*[@id='ttt-2']"), middle-left("//*[@id='ttt-3']"), middle-center("//*[@id='ttt-4']"), middle-right("//*[@id='ttt-5']"), bottom-left("//*[@id='ttt-6']"), bottom-center("//*[@id='ttt-7']"), bottom-right("//*[@id='ttt-8']").  Note that "mark-o" indicates the 'O' placed on board, "mark-x" indicates the 'X' placed on board.
# General plan: Currently, no grid is occupied. The plan is 1) put an 'X' in the middle-center("//*[@id='ttt-4']"), 2) put an 'X' in the top-left("//*[@id='ttt-0']"), 3) put an 'X' in the bottom-right("//*[@id='ttt-8']").
    place_to_put_X = ['4', '0', '8']
    for idx, place_id in enumerate(place_to_put_X):
        print(f'[Step {idx}] put an X in {place_id}')
        # before interaction, I need to store the current state so that I can compare it with the state after interaction.
        state_before_interaction = agent.current_state
        state_after_interaction = agent.click_xpath(f"//*[@id='ttt-{place_id}']")
        # if the current state does not change after interaction, that means I cannot put an 'X' in the desired location, and that location is already occupied and the plan will not work. 
        assert state_before_interaction != state_after_interaction, f'''I cannot do [Step {idx}] put an X in the "//*[@id='ttt-{place_id}']", because it is occupied. I need to revise solution function according to the new plan. ''' + ask(f'''Playing as 'X', win a game of tic-tac-toe. The board layout and corresponding html xpath: top-left("//*[@id='ttt-0']"), top-center("//*[@id='ttt-1']"), top-right("//*[@id='ttt-2']"), middle-left("//*[@id='ttt-3']"), middle-center("//*[@id='ttt-4']"), middle-right("//*[@id='ttt-5']"), bottom-left("//*[@id='ttt-6']"), bottom-center("//*[@id='ttt-7']"), bottom-right("//*[@id='ttt-8']").Note that "mark-o" indicates the 'O' placed on board, "mark-x" indicates the 'X' placed on board. The game in progress is represented in html code: {agent.current_state} Report current board situation and generate a plan that the 'X' player should follow to continue this game. Use the format like "Currently, 'X' has been placed at <position>("//*[@id='ttt-x']") and 'O' has been placed at <position>("//*[@id='ttt-x']"). Therefore, the plan is to: 1) put an 'X' in the <position>("//*[@id='ttt-x']") 2) put an 'X' in the ..."''')

